Small hydrocarbon molecules in cloud-forming Brown Dwarf and giant gas planet atmospheres

We study the abundances of complex carbon-bearing molecules in the oxygen-rich dust- forming atmospheres of Brown Dwarfs and giant gas planets. The inner atmospheric re- gions that form the inner boundary for thermochemical gas-phase models are investigated. Results from Drift-phoenix atmosphere simulations, which include the feedback of phase- non-equilibrium dust cloud formation on the atmospheric structure and the gas-phase abun- dances, are utilised. The resulting element depletion leads to a shift in the carbon-to-oxygen ratio such that several hydrocarbon molecules and cyanopolycyanopolyynene molecules can be present. An increase in surface gravity and/or a decrease in metallicity support the increase in the partial pressures of these species. CO, CO2, CH4, and HCN contain the largest fraction of carbon. In the upper atmosphere of low-metallicity objects, more carbon is contained in C4H than in CO, and also CH3 and C2H2 play an increasingly important role as carbon-sink. We determine chemical relaxation time-scales to evaluate if hydrocarbon molecules can be affected by transport-induced quenching. Our results suggest that a considerable amount of C2H6 and C2H2 could be expected in the upper atmospheres not only of giant gas planets, but also of Brown Dwarfs. However, the exact quenching height strongly depends on the data source used. These results will have an impact on future thermo-kinetic studies, as they change the inner boundary condition for those simulations.

==> mixfig/mixing.f90 <==
           program mixing
!           implicit  none
           real*8   beta, tmix1,tmix, p0, tau, Tg, pgas, tmin, difference
           integer J, i
           parameter (beta=2.2)
           parameter (tmin=22408.)!seconds 1500 3 0
           parameter (p0=4.12D+05)

 2008 format(a10,4X,42(a10))
! 2010 format (3(2x,1D8.2))
    3 format(2X, I3, 1X, 1D8.2, 1x, 1D8.2, 1x, 1D8.2, 1x, 1D8.2)
 2010 format(0pF10.3,0pD10.3, 0pF10.3)


      OPEN (UNIT=75,FILE='mixing.dat')
      REWIND 75
      write(75,*) 'log mixing timescale'
      write(75,*)
      write(75,2008) 'tg','pgas','tmix'
 
      OPEN (UNIT=3,FILE='lte_1500_5.0-0.0_cutforpepgas') ! Phoenix-output for whole (T,p) range
      REWIND 3
      do J=1,521
      READ(3,*)
      enddo
      do J=1,254
      READ(3,3) i, tau, zz, Tg, pgas
!      write(*,*) i, tau, Tg, pgas




      difference = DLOG10(p0) - DLOG10(pgas)
      tmix1 = DLOG10(tmin)
      tmix = tmix1 + beta * DMAX1(1.D-300,difference)
      write(*,*) Tg, tmix


      write(75,2010) Tg, pgas, tmix




      enddo
      close(3)
      close(75)


          end program

